Counting and Sampling Git Graphs

Version Control Systems, like Git and Mercurial, represent the history of a project as a Directed Acyclic Graph, capturing divergences and merges throughout development. A widely adopted workflow, the feature branch workflow, imposes a particularly simple structure: a single main branch and features branches evolving in parallel without interfering with one another. This work presents an enumerative study of these Git graphs. We first establish a bijection between Git graphs and a simpler combinatorial class, which we term cyclariums, and derive their exact count at size n, namely \( \sum\_{k=2}^n \sum\_{f = 1}^{k-1} {k \brack f} { n - k - 1 \choose k - f - 1} \). Using a saddle-point method, we further show that this number is asymptotically equivalent to \[ \frac{e^{1/8}}{2} \left(\frac{n}{2e}\right)^{\frac n 2} \exp\left(\frac 1 2 \ln\frac n 2 \sqrt{\frac n 2} + \sqrt{2 n} + \frac{(\ln\frac n 2)^2}{32} \right) \left(\frac n 2\right)^{-3/8}. \] Additionally, we analyze the limit laws of key parameters. Finally, we address random generation by designing both a uniform sampler and a Boltzmann sampler for these graphs.

==> boltzmann.py <==
"""A Boltzmann sampler for Git graphs"""

import argparse
import math
import sys
from typing import List, Tuple, cast
from gitgraph import to_pdf
from numpy.random import BitGenerator, Generator
from randomgen.xoshiro256 import Xoshiro256
default_rng = Generator(cast(BitGenerator, Xoshiro256()))



from gitgraph import GitGraph


import mpmath



# ---
# Tuning
# ---


def tune_system(
    target_size: int, target_main_commits: int, precision: int = 0
) -> Tuple[mpmath.mpf, mpmath.mpf]:
    """Wrapper on top of tune_u and tune_z to tune both paramters

    Return a pair (z, u) giving you a decent chance to get a Git graph of size
    close to target_size and with a proportion of about target_ratio commits on
    the main branch.
    """

    if precision == 0:
        mpmath.mp.dps = max(50,int(mpmath.sqrt(target_size))) #Setting a precision (a bit arbitrarily)
    else:
        mpmath.mp.dps = precision

    n = target_size
    k = target_main_commits
    
    fct = lambda z : (1 - z) * mpmath.mp.log(-(-1 + z) / (k * z - z + 1)) - \
          k * z**2 + 2 * k * z + n * z**2 - n * z

    l = mpmath.mpf(0.5)
    while fct(l) >= 0:
        l /= 2
    r = mpmath.mpf(0.5)
    while fct(r) <= 0:
        r = (1 + r) / 2
    
    z = mpmath.mp.findroot(fct,[l,r]).real 
    u = k*(1-z)/(z*(k*z-z+1))

    return z,u


# ---
# Sampling
# ---


def boltzmann_prepare(
    z: mpmath.mpf, u: mpmath.mpf, rng : Generator = default_rng,
) -> Tuple[List[int], List[int]]:
    """Draw the cycle lengths and the feature-branch lengths of a Git graph

    The probability distribution is induced by the Boltzmann model of
    paramters z and u.
    """
    z = float(z)
    u = float(u)
    mu = u * z * z / (1 - z)
    ncycles = rng.poisson((1 - z) / z * math.log(1 / (1 - mu)))
    cycle_lengths = list(rng.logseries(mu, ncycles))
    geoms = list(rng.geometric(1 - z, sum(cycle_lengths) - ncycles))
    return cycle_lengths, geoms



def boltzmann_finish(
    cycle_lengths: List[int], geoms: List[int], rng: Generator, 
) -> GitGraph:
    """Build a random Git graph from its cycles and branches lengths."""

    k = sum(cycle_lengths)
    g = [(-1, 0)] * k

    # Draw a random permutation which is the labels of the cyclarium
    random_perm = list(range(k))
    rng.shuffle( random_perm )


    # We want to mark the free vertices
    # which correspond to the smallest labels in each cycle
    i = 0
    for l in cycle_lengths:
        f = min(random_perm[i: i + l])
        g[f] = (0, 0)
        i += l

    # Attach the end-commit a branch to every non-marked commit on main, and
    # connect its first commit to a random commit on the left (on main).
    for j, (flag, _) in enumerate(g):
        if flag == -1:
            # The first element of the tuple is the forking commit,
            # The second is the length of the branch
            
            g[j] = (rng.integers(0, j), geoms.pop())


    return GitGraph(g)


def boltzmann(z: mpmath.mpf, u: mpmath.mpf, rng : Generator = default_rng ) -> GitGraph:
    """Free Boltzmann sampler of paramters z and u."""
    cycle_lengths, geoms = boltzmann_prepare(z, u, rng)
    return boltzmann_finish(cycle_lengths, geoms, rng)


def boltzmann_rejection(
     target_size: Tuple[int, int], target_main: Tuple[int, int], rng: Generator = default_rng  
) -> GitGraph:
    """Rejection sampler of Git graph in a given size window"""


    
    z, u = tune_system((target_size[0]+target_size[1])/2, (target_main[0]+target_main[1])/2)
    cpt = 0
    while True:
        cycle_lengths, geoms = boltzmann_prepare(z, u, rng)
        on_main = sum(cycle_lengths)
        size = on_main + sum(geoms)
        cpt += 1
        if target_size[0] <= size <= target_size[1] and target_main[0] <= on_main <= target_main[1]:
            return boltzmann_finish(cycle_lengths, geoms, rng)




def parse_args():
    parser = argparse.ArgumentParser(
        prog="boltzmann", description="Boltzmann sampler of Git graphs"
    )
    parser.add_argument(
        "--seed",
        type=int,
        nargs=1,
        help=(
            "Random seed for the PRNG. It defaults to seeding from a good "
            "system entropy source."
        ),
    )
    parser.add_argument(
        "--size-min",
        type=int,
        nargs=1,
        default=(0,),
        help="Minimum size for the rejection procedure (default = 0)",
    )
    parser.add_argument(
        "--size-max",
        type=int,
        nargs=1,
        default=(100_000,),
        help="Maximum size for the rejection procedure (default = 100_000)",
    )
    parser.add_argument(
        "--number-main",
        type=float,
        nargs=1,
        default=(10_000,),
        metavar="k",
        help=(
            "The number of commits that should be on the main branch (in"
            " average). "
        ),
    )
    parser.add_argument(
        "--dot",
        type=str,
        nargs=1,
        metavar="FILENAME",
        help="Write the Git graph to the specified file in graphviz format",
    )
    parser.add_argument(
        "--create-repo",
        type=str,
        nargs=1,
        metavar="GIT_ROOT",
        help="Create a dummy git repository from the generated graph",
    )
    parser.add_argument(
        "--pdf",
        nargs=1,
        help="Plot the Git Graph in a pdf file",
    )

    return parser.parse_args()


if __name__ == "__main__":
    ns = parse_args()

    bit_generator = Xoshiro256(ns.seed[0] if ns.seed else None)
    # cast = just a hint to the type checker
    rng = Generator(cast(BitGenerator, bit_generator))

    (size_min,) = ns.size_min
    (size_max,) = ns.size_max
    (number_main,) = ns.number_main
    z, u = tune_system(size_max, number_main)

    print(f"Target size window: [{size_min}, {size_max}]")
    print(f"Target number of vertices: {number_main}")
    print("Computed Boltzmann parameters:")
    print(f"  - u={u}\n  - z={z}\n  ")
    print("-" * 50)
    print("Drawing a Git graph…", flush=True)
    g = boltzmann_rejection( (size_min, size_max), (number_main-0.05*size_max,number_main+0.05*size_max),  rng)
    n, k = g.size()
    print(f"n = {n} | k = {k} | ratio = {k / n if n else 'undef.'}")

    if ns.pdf is not None:
        to_pdf(g,ns.pdf[0])

    # Generation of the graphviz .dot file
    if ns.dot is not None:
        (filename,) = ns.dot
        if filename == "-":
            g.to_dot(sys.stdout)
        else:
            with open(filename, "w") as file:
                g.to_dot(file)
            print(f"Git graph printed to {filename}")

    # Creation of the real(!) Git repository
    if ns.create_repo is not None:
        (git_root,) = ns.create_repo
        g.to_git(git_root)
        print(f"Repository created in {git_root}")
        print("Type 'git log --graph' in this folder to browse the history")

    # Print by default
    if ns.create_repo is None and ns.dot is None and ns.pdf is None:
        print(g)


==> fixedparameters.py <==
"""A uniform random sampler, given a size n, a number of commits k
in the main branch, and a number i of free commits (i.e. commits in
the main branch with indegree <= 1)"""

import argparse
import sys
from typing import List, Tuple, Union, cast

from numpy.random import BitGenerator, Generator
from randomgen.xoshiro256 import Xoshiro256

from gitgraph import GitGraph
from gitgraph import to_pdf


def gen_composition(rng: Generator, nb: int, nb_parts: int) -> List[int]:
    """Draw a uniform composition of nb into nb_parts positive terms"""

    if nb < nb_parts:
        raise ValueError(f"Cannot partition number {nb} into {nb_parts} positive parts")

    stones_and_barriers = ["|"] * (nb_parts - 1)  # '|' denotes a barrier
    # '.' will denote a stone

    # We use a Fisher-Yates algorithm to shuffle 'stones' into 'barriers'
    for _ in range(nb - nb_parts):
        i = rng.integers(len(stones_and_barriers) + 1)
        stones_and_barriers.append(".")
        stones_and_barriers[-1], stones_and_barriers[i] = (
            stones_and_barriers[i],
            stones_and_barriers[-1],
        )

    nb_consecutive_stones = 1
    composition = []
    for x in stones_and_barriers:
        if x == ".":
            nb_consecutive_stones += 1
        if x == "|":
            composition.append(nb_consecutive_stones)
            nb_consecutive_stones = 1
    composition.append(nb_consecutive_stones)

    return composition


# A cache for Stirling numbers of the first kind s(n, k) and the ratios of the form
# s(n-1, k-1) / s(n, k)
__table__stirling__numbers__ = {(0, 0): 1}
__table__ratio__ = {}


def precompute_stirling(high_n: int, high_k: int) -> None:
    """Remembers all the Stirling numbers s(n,k) of the first kind
    in the dictionary __table__stirling__numbers__ such that:
        - k <= high_k
        - n + k <= high_n + high_k

    It also remembers the ratio s(n-1,k-1)/s(n,k) as a float for k > 0.

    The previous precomputation is necessary to sample random permutations with
    a fixed number of cycles.

    Only computes the uncomputed numbers.
    """
    global __table__stirling__numbers__

    from collections import deque

    heap = deque([(high_n, high_k)])
    to_be_treated = []
    already_seen = set()

    while len(heap) > 0:
        (n, k) = heap.popleft()
        if (n, k) not in __table__stirling__numbers__:
            to_be_treated.append((n, k))
            for (i, j) in [(n - 1, k), (n - 1, k - 1)]:
                if (i, j) not in already_seen and i >= j >= 0:
                    heap.append((i, j))
                    already_seen.add((i, j))

    for (n, k) in reversed(to_be_treated):
        if k == 0:
            snk = 0
        elif k == n:
            snk = 1
        else:
            # Formula for the Stirling number of the first kind
            snk = (n - 1) * __table__stirling__numbers__[
                (n - 1, k)
            ] + __table__stirling__numbers__[(n - 1, k - 1)]
        __table__stirling__numbers__[(n, k)] = snk
        if k > 0:
            __table__ratio__[(n, k)] = (
                __table__stirling__numbers__[(n - 1, k - 1)]
                / __table__stirling__numbers__[(n, k)]
            )


def gen_permutation_k_cycles(
    rng: Generator, nb: int, nb_cycles: int
) -> List[List[int]]:
    """Random permutation of size n with nb_cycles cycles.
    The output is a sequence of disjoint cycles, sorted by smallest numbers"""

    if nb < nb_cycles:
        raise ValueError(f"A partition of size {nb} cannot have {nb_cycles} cycles.")

    # We need to precompute the ratio s_{n-1,k-1}/s_{n,k} where
    # s_{n,k} is the Stirling number of the first kind.
    # It corresponds to the probability that in a permutation with k cycles,
    # n is a fixed point.
    global __table__ratio__
    precompute_stirling(nb, nb_cycles)
    prob_of_new_cycle = __table__ratio__

    # First step: we compute the trace of a random permutation
    # append_new_cycle is a table keeping track if a new cycle was added at this step
    # or if the element must be inserted in a new cycle
    append_new_cycle = []
    n = nb
    k = nb_cycles
    while n > k:
        if rng.random() < prob_of_new_cycle[(n, k)]:
            k -= 1
            append_new_cycle.append(True)
        else:
            append_new_cycle.append(False)
        n -= 1

    # Second step: we construct the permutation bottom-up
    perm = [i for i in range(k)]

    for n, new_cycle in zip(range(k, nb), reversed(append_new_cycle)):
        if new_cycle:
            perm.append(n)
        else:
            i = rng.integers(len(perm))
            perm.append(perm[i])
            perm[i] = n

    # Third step: we calculate the set of disjoint cycles
    already_seen = set()
    cycles = []
    for i in range(nb):
        if i not in already_seen:
            already_seen.add(i)
            cycles.append([i])
            k = i
            while perm[k] != i:
                k = perm[k]
                already_seen.add(k)
                cycles[-1].append(k)
    return cycles


__precomputed__size__ = -1
__table__probability__: List[Tuple[Union[float, int], Tuple[int, int]]] = []


def precomputing_fixed_sized(size: int) -> None:
    """Precomputes the probabilities of (k,f) in decreasing order
    in order to generate a random permutation of size n.
    This uses two global variables : __table__probability__ and __precomputed__size__.

    Each time the target size is changed the precomputation resets (in order to save
    memory).
    """

    global __table__probability__
    global __precomputed__size__
    global __table__stirling__numbers__

    __precomputed__size__ = size

    __table__probability__ = [(1, (size, size))]
    gnk = 1
    for k in range(2, size):
        for f in reversed(range(max(1, 2 * k - size - 1), k)):
            # The computation of the binomial coefficients can be done wrt the previous
            # one
            if f == k - 1:
                bkf = 1
            else:
                bkf = bkf * (size - 2 * k + f + 1) // (k - f - 1)

            precompute_stirling(k, f)
            nb = bkf * __table__stirling__numbers__[(k, f)]
            __table__probability__.append((nb, (k, f)))
            gnk += nb

    for i, (n, kf) in enumerate(__table__probability__):
        __table__probability__[i] = (n / gnk, kf)

    __table__probability__.sort(key=lambda x: x[0], reverse=True)


__precomputed__n__and__k__ = -1, -1
__table__probability__with__k__: List[Tuple[Union[float, int], int]] = []


def precomputing_n_and_k_fixed(size: int, k: int) -> None:
    """Precomputes the probabilities of f in decreasing order

    In order to generate a random permutation of size n and k commits in the main,
    branch. this uses two global variables : __table__probability__with__k__ and
    __precomputed__n__and__k__.

    Each time the target sizes are changed the precomputation resets (in order to save
    memory).
    """

    global __table__probability__with__k__
    global __precomputed__n__and__k__

    __precomputed__n__and__k__ = size, k

    if size == k:
        __table__probability__with__k__ = [(1.0, size)]

    else:
        global __table__stirling__numbers__
        __table__probability__with__k__ = []

        gnk = 0
        for f in reversed(range(max(1, 2 * k - size - 1), k)):
            # The computation of the binomial coefficients can be done wrt the previous
            # one
            if f == k - 1:
                bkf = 1
            else:
                bkf = bkf * (size - 2 * k + f + 1) // (k - f - 1)
            precompute_stirling(k, f)
            nb = bkf * __table__stirling__numbers__[(k, f)]
            __table__probability__with__k__.append((nb, f))
            gnk += nb

        for i, (nbf, f) in enumerate(__table__probability__with__k__):
            __table__probability__with__k__[i] = (nbf / gnk, f)

        __table__probability__with__k__.sort(key=lambda x: x[0], reverse=True)


def gen_git_graph(
    rng: Generator, size: int, nb_commits_in_main: int = 0, nb_free_commits: int = 0
) -> GitGraph:
    """Draw a Git graph uniformly at random.
    Two parameters are optional:
        1. the number of commits in the main branch
        2. the number of free commits

    If the number of commits in the main branch is not initialized,
    then the function outputs a random uniform Git graph of the given size.
    In this case, it requires the precompution of O(n^2) numbers
    (half of them being Stirling numbers)

    If the number of free commits is not initialized,
    then the function outputs a random uniform Git graph with "size" vertices,
    k of them being on the main branch, where k = nb_commits_in_main
    In this case, it requires the precomputation of O(k^2) Stirling numbers.

    If both are initialized, then the function outputs a random uniform Git graph
    with "size" vertices, k of them being on the main branch, and f being free,
    where k = nb_commits_in_main and f = nb_free_commits.
    In this case, it requires the precomputation of O(f(k-f)) Stirling numbers.
    """

    # CASE "ONLY THE SIZE IS GIVEN"
    if nb_commits_in_main == 0:

        global __table__probability__
        global __precomputed__size__
        if __precomputed__size__ != size:
            print(f"Precomputing the table of probabilities for size = {size} ...")
            precomputing_fixed_sized(size)
            print("Precomputing done!")

        # We sample now (k,f)
        x = rng.random()
        for (proba, (k, f)) in __table__probability__:
            x -= proba
            if x < 0:
                nb_commits_in_main = k
                nb_free_commits = f
                break

    # CASE "ONLY THE SIZE AND THE NUMBER OF COMMITS IN THE MAIN BRANCH ARE GIVEN"
    elif nb_free_commits == 0:
        global __table__probability__with__k__
        global __precomputed__n__and__k__
        if __precomputed__n__and__k__ != (size, nb_commits_in_main):
            print(
                f"Precomputing the table of probabilities for size = {size} and k = "
                f"{nb_commits_in_main}..."
            )
            precomputing_n_and_k_fixed(size, nb_commits_in_main)
            print("Precomputing done!")

        # We sample now the number of free vertices
        x = rng.random()
        for (proba, f) in __table__probability__with__k__:
            x -= proba
            if x < 0:
                nb_free_commits = f
                break

    # ONCE WE HAVE THE NUMBER OF COMMITS IN THE MAIN BRANCH AND THE NUMBER OF FREE
    # COMMITS WE GENERATE A COMPATIBLE COMPOSITION+PERMUTATION

    comp = gen_composition(
        rng, size - nb_commits_in_main, nb_commits_in_main - nb_free_commits
    )
    cycles = gen_permutation_k_cycles(rng, nb_commits_in_main, nb_free_commits)

    g: List[Tuple[int, int]] = []
    j = 0  # cursor for comp
    for cycle in reversed(cycles):
        g.append((0, 0))
        for _ in range(len(cycle) - 1):
            g.append((rng.integers(len(g)), comp[j]))
            j += 1

    return GitGraph(g)



def parse_args():
    parser = argparse.ArgumentParser(
        prog="fixedparameters",
        description="Uniforme sampler of Git graphs with full control over "
        "the structure",
    )
    parser.add_argument(
        "--seed",
        type=int,
        nargs=1,
        help=(
            "Random seed for the PRNG. It defaults to seeding from a good "
            "system entropy source."
        ),
    )
    parser.add_argument(
        "--size",
        "-n",
        metavar="N",
        type=int,
        nargs=1,
        required=True,
        help="Size of the graph (number of commits)",
    )
    parser.add_argument(
        "--main-size",
        "-k",
        metavar="K",
        type=int,
        nargs=1,
        default=(0,),
        help="Size of the main branch (number of commits on main)",
    )
    parser.add_argument(
        "--nb-free-commits",
        "-f",
        metavar="F",
        type=int,
        nargs=1,
        default=(0,),
        help="Number of free commits on the main branch",
    )
    parser.add_argument(
        "--dot",
        type=str,
        nargs=1,
        metavar="FILENAME",
        help="Write the Git graph to the specified file in graphviz format",
    )
    parser.add_argument(
        "--create-repo",
        type=str,
        nargs=1,
        metavar="GIT_ROOT",
        help="Create a dummy git repository from the generated graph",
    )
    parser.add_argument(
        "--pdf",
        nargs=1,
        help="Plot the Git Graph in a pdf file",
    )
    return parser.parse_args()


if __name__ == "__main__":
    ns = parse_args()

    bit_generator = Xoshiro256(ns.seed[0] if ns.seed else None)
    # cast = just a hint to the type checker
    rng = Generator(cast(BitGenerator, bit_generator))

    (n,) = ns.size
    (k,) = ns.main_size
    (f,) = ns.nb_free_commits

    g = gen_git_graph(rng, n, k, f)

    if ns.pdf is not None:
        to_pdf(g,ns.pdf[0])
        
    # Generation of the graphviz .dot file
    if ns.dot is not None:
        (filename,) = ns.dot
        if filename == "-":
            g.to_dot(sys.stdout)
        else:
            with open(filename, "w") as file:
                g.to_dot(file)
            print(f"Git graph printed to {filename}")

    # Creation of the real(!) Git repository
    if ns.create_repo is not None:
        (git_root,) = ns.create_repo
        g.to_git(git_root)
        print(f"Repository created in {git_root}")
        print("Type 'git log --graph' in this folder to browse the history")

    # Print by default
    if ns.create_repo is None and ns.dot is None:
        print(g)


==> gitgraph.py <==
"""Git graphs"""

import os
from pathlib import Path
from typing import IO, Iterable, List, Set, Tuple

# ---
# Some utilities
# ---


# For dot/graphviz
def _path(node_names: Iterable[str], prefix="  ") -> str:
    return f"{prefix}{' -> '.join(node_names)}\n"


def is_empty_dir(path: Path) -> bool:
    if not path.is_dir():
        return False
    with os.scandir(path) as iterator:
        if any(iterator):
            return False
    return True



def make_empty_feature_branch(id: int, length: int) -> None:
    for j in range(length):
        os.system(f"git commit --allow-empty -m 'Feat({id}): commit: {j}'")


def initialise_repository(root: Path):
    # Ensure the directory `dir` can be used
    if root.exists():
        if not is_empty_dir(root):
            raise ValueError("The Git root should be an empty directory")
    root.mkdir()  # This will raise if the directory cannot be created

    # Initialise the repository
    os.chdir(root)
    os.system("git init --initial-branch main .")
    os.system("git config user.name 'gitgraph.py'")
    os.system("git config user.email 'gitgraph.py@localhost'")




class GitGraph:
    def __init__(self, main: List[Tuple[int, int]]):
        """Initialise a Git graph as a list of feature branches and free commits

        - feature branches are represented by pairs (ptr, len) where
          ptr is the position of the commit on main from which the feature
          branch starts, and len is its length
        - free commits are represented by (0, 0)
        """
        self.main = main

    def size(self) -> Tuple[int, int]:
        """Return the number of commits and the length of the main branch"""
        k = len(self.main)
        n = sum(1 + node[1] for node in self.main)
        return (n, k)

    def profile(self) -> List[int]:
        """Return the width at each position"""
        k = len(self.main)
        rep = [0 for _ in range(k)]
        forks = {}
        for i in range(k-1,0,-1):
            (f,l) = self.main[i]
            if l == 0:
                rep[i-1] = rep[i]
            else:
                rep[i-1] = rep[i] + 1
                forks[f] = forks.get(f,0) + 1
            if i in forks:
                rep[i-1] -= forks[i]

        return rep

    def __str__(self) -> str:
        return " ".join(
            "." if node[1] == 0 else f"[{'.' * node[1]}]->{node[0]}"
            for node in self.main
        )

    def dump_to_file(self, file: IO[str]) -> None:
        """Dump the graph to a file in a human-readable format"""
        for (ptr, len) in self.main:
            file.write(f"{ptr} {len}\n")

    def to_dot(self, file: IO[str]) -> None:
        """Dump the graph to a file in Graphviz format"""
        file.write("digraph G {\n")
        file.write('  rankdir="LR";\n')
        file.write('  node [style=filled, label="", shape=circle, width=.4]\n')
        file.write("  edge [arrowhead=none]\n")

        # Main branch
        file.write("  node [fillcolor=magenta, group=main]\n")
        file.write(_path(f"main{i}" for i in range(len(self.main))))

        # Feature branches
        iterator = enumerate(self.main)
        next(iterator)  # consume the first value (the root)
        for i, (ptr, blen) in iterator:
            # Use graphviz' groups to align branchs as much as possible
            file.write(f"  node [fillcolor=lightgray, group=feat{i}]\n")
            if blen > 0:
                branch = [f"feat{i}_{j}" for j in range(blen)]
                file.write(_path([f"main{ptr}"] + branch + [f"main{i}"]))
        file.write("}")

    def to_git(self, dirname: str) -> None:
        """Create a git repository with the same structure as the graph"""
        dir = Path(dirname)
        initialise_repository(dir)

        # Gather the starting points of all the feature branches
        forks: List[Set[int]] = [set() for _ in range(len(self.main))]
        for i, (ptr, blen) in enumerate(self.main):
            if blen > 0:
                forks[ptr].add(i)

        for i, (ptr, blen) in enumerate(self.main):
            # Merge the corresponding feature branch if applicable
            if blen == 0:
                os.system("git commit --allow-empty -m 'a commit on main'")
            else:
                msg = f"Merging feature {i} into main"
                os.system(f"git merge feat{i} -m '{msg}'")
            # Start all the feature branches that fork at this commit
            for j in forks[i]:
                _, branch_length = self.main[j]
                os.system(f"git checkout -b feat{j}")
                make_empty_feature_branch(j, branch_length)
                os.system("git checkout main")


def load_from_file(file: IO[str]) -> GitGraph:
    """Import a previously dumped Git graph from a file"""
    main = []
    for line in file:
        if line:
            ptr, blen = map(int, line.split(" "))
            main.append((ptr, blen))
    return GitGraph(main)


def insert_if_possible( T , start, end ):
    """T is a Binary Search Tree such that :
        - T is empty and then T = []
        - T is not empty and T = [ (a,b) , Tl , Tr ]
        where Tl only contains values (x,y) with y <= a
        and Tr only contains values (x,y) with b <= x
    This function tries to insert (start,end) into T.
    If it is possible, it does it and returns True
    Otherwise, it returns False
"""
    while (len (T) > 0):
        a,b = T[0]
        if end <= a:
            T = T[1]
        elif b <= start:
            T = T[2]
        else:
            return False

    T.extend( [(start,end),[],[]] )
    return True





def to_pdf(G : GitGraph, name_file = "plot_gitgraph.pdf" ):
    """Plot the GitGraph into a pdf"""

    import cairo
    from math import pi
    WIDTH, HEIGHT = 1200, 800

    surface = cairo.PDFSurface(name_file, WIDTH, HEIGHT)
    ctx = cairo.Context(surface)

    k = len(G.main)

    # I want to find a good y coordinate for each feature branch

    features = []

    
    for end,(start,number) in enumerate(G.main):
        if number != 0:
            features.append( (start,end,number) )

    features.sort(key = lambda x : x[1]-x[0] )

    coordinates_features = []
    floor = -1

    while(len(features) > 0):
        floor += 1
        next_round = []
        T = []
        while(len(features) > 0):
            branch = features.pop()
            start,end,length = branch
            inserted = insert_if_possible( T,start,end )
            if inserted:
                coordinates_features.append ( (start,end,floor,length) )
            else:
                next_round.append(branch)

        features = next_round
        features.reverse()
        

    STEPX = WIDTH/k
    STARTX = STEPX/2
    if floor == -1 :
        STARTY = HEIGHT/2
        RADIUS = 0.25 * STEPX
        STEPY = 0
    else:
        STEPY = HEIGHT / (floor+2)
        STARTY = STEPY/2
        RADIUS = min(0.25*STEPX,0.25*STEPY)
    
    ctx.set_line_width(RADIUS/10)
    
    for x in range(k):

        if G.main[x][1] == 0:
            ctx.move_to(STARTX + STEPX*x - 1.8*RADIUS, STARTY - 1.8*RADIUS)
            ctx.line_to(STARTX + STEPX*x + 1.8*RADIUS, STARTY - 1.8*RADIUS)
            ctx.line_to(STARTX + STEPX*x + 1.8*RADIUS, STARTY + 1.8*RADIUS)
            ctx.line_to(STARTX + STEPX*x - 1.8*RADIUS, STARTY + 1.8*RADIUS)
            ctx.set_source_rgb(1, 0.5, 0)
            ctx.fill()
            ctx.set_source_rgb(0, 0, 0)
            
    for x in range(k):        
        ctx.arc(STARTX + STEPX*x, STARTY, RADIUS, 0, 2*pi)
        ctx.fill()
        
        
        if x < k-1:
            ctx.move_to(STARTX + STEPX*x, STARTY)
            ctx.line_to(STARTX + STEPX*(x+1), STARTY)
            
            ctx.stroke()

    for (start,end,floor,length) in reversed(coordinates_features):
        hb = STARTY+STEPY*(floor+1)

        if length > 1:
            sb = STARTX+STEPX*(start+0.1)
            eb = STARTX+STEPX*(end-0.1)
            

            ctx.move_to(STARTX+STEPX*start,STARTY)
            ctx.line_to(sb,hb) 
            ctx.line_to(eb,hb)
            ctx.line_to(STARTX+STEPX*(end),STARTY)
            ctx.stroke()

            for i in range(length):
                ctx.set_source_rgb(1, 1, 1)
                ctx.arc( sb + i*(eb-sb)/(length-1) , hb, RADIUS, 0, 2*pi)
                ctx.fill_preserve()
                ctx.set_source_rgb(0, 0, 0)
                ctx.stroke()
        else:
            ctx.move_to(STARTX+STEPX*start,STARTY)
            ctx.line_to(STARTX+STEPX*(start+end)/2,hb) 
            ctx.line_to(STARTX+STEPX*(end),STARTY)
            ctx.stroke()
            ctx.set_source_rgb(1, 1, 1)
            ctx.arc( STARTX+STEPX*(start+end)/2,hb, RADIUS, 0, 2*pi)
            ctx.fill_preserve()
            ctx.set_source_rgb(0, 0, 0)
            ctx.stroke()
            
            
    

    surface.finish()

    

##G_ex = GitGraph( [ (0,0), (0,2),(0,0),(1,1) , (1,3) , (0,1) ] )
##to_pdf(G_ex)


